Online Black-Box Confidence Estimation of Deep Neural Networks

Autonomous driving (AD) and advanced driver assistance systems (ADAS) increasingly utilize deep neural networks (DNNs) for improved perception or planning. Nevertheless, DNNs are quite brittle when the data distribution during inference deviates from the data distribution during training. This represents a challenge when deploying in partly unknown environments like in the case of ADAS. At the same time, the standard confidence of DNNs remains high even if the classification reliability decreases. This is problematic since following motion control algorithms consider the apparently confident prediction as reliable even though it might be considerably wrong. To reduce this problem real-time capable confidence estimation is required that better aligns with the actual reliability of the DNN classification. Additionally, the need exists for black-box confidence estimation to enable the homogeneous inclusion of externally developed components to an entire system. In this work we explore this use case and introduce the neighborhood confidence (NHC) which estimates the confidence of an arbitrary DNN for classification. The metric can be used for black-box systems since only the top-1 class output is required and does not need access to the gradients, the training dataset or a hold-out validation dataset. Evaluation on different data distributions, including small in-domain distribution shifts, out-of-domain data or adversarial attacks, shows that the NHC performs better or on par with a comparable method for online white-box confidence estimation in low data regimes which is required for real-time capable AD/ADAS.

==> images/confidence.py <==
import logging
from pathlib import Path
from typing import List, Tuple, Literal, Union, TextIO

import matplotlib.pyplot as plt
import numpy as np
import torch

import source_code.constants as sc
from source_code.config.confidence_config import PlotConfidenceEvaluationConfig


def log_start_message(evaluation_type: str, device: torch.device) -> None:
    logging.info(f'Running {evaluation_type} evaluation on device {device}')


def init_metrics(size: int,
                 files_prefix: str,
                 settings: PlotConfidenceEvaluationConfig,
                 metrics: List[
                    Literal['accuracy', 'uncertainty', 'confidence', 'count']
                 ],
                 number_models: int = 1
                 ) -> Union[Tuple[np.ndarray, ...], List[str]]:
    variables = tuple()
    data_files = list()
    for metric in metrics:
        variables += (np.zeros((number_models, size)),)
        data_files.append(get_data_file(settings, f'{files_prefix}_{metric}'))
    return variables + (data_files,)


def get_data_file(settings: PlotConfidenceEvaluationConfig, save_name: str) -> Path:
    return settings.save_path_calculations \
           / f'{save_name}_{settings.name_extension_save}.txt'


def get_metric_file(settings: PlotConfidenceEvaluationConfig, evaluation_type: str
                    ) -> TextIO:
    file_metrics = open(settings.save_path_metrics, 'a+')
    file_metrics.write(f'{evaluation_type} results {settings.name_extension_save}:\n')
    return file_metrics


def should_load_data_files(files: List[Path], should_load: bool) -> bool:
    return all([file.is_file() for file in files] + [should_load])


def load_data_files(files: List[Path]) -> Tuple[np.ndarray, ...]:
    loaded_results = tuple()
    for file in files:
        loaded_results += (np.loadtxt(file, ndmin=2),)
        logging.info(f'Loaded results from {file}')
    return loaded_results


def save_data_files(files: List[Path], data: List[np.ndarray]) -> None:
    assert len(files) == len(data), "Unequal number of files and data given"
    for i, file in enumerate(files):
        np.savetxt(file, data[i])


def create_figure(size: Tuple[int, int] = (10, 5)) -> plt.Figure:
    return plt.figure(figsize=size)


def plot_data(x_points: Union[np.ndarray, List[int]],
              y_points: Union[np.ndarray, List[int]],
              label: str,
              marker: sc.PLT_MARKER = 'o',
              edgecolor: sc.PLT_COLORS = 'tab:blue',
            linestyle = 'solid',
              style: Literal['discrete', 'scatter', 'continuous', 'bar'] = 'discrete'
              ) -> None:
    assert len(x_points) == len(y_points), "Same number of points has to be given"
    if style == 'discrete':
        plt.plot(x_points, y_points, linewidth=2, linestyle='dashed',
                 label=label, markersize=8, marker=marker)
    elif style == 'scatter':
        plt.scatter(x_points, y_points, s=50, label=label)
    elif style == 'continuous':
        plt.plot(x_points, y_points, linewidth=3, label=label, linestyle=linestyle)
    elif style == 'bar':
        plt.bar(x_points, y_points, linewidth=3, width=1 / y_points.size, align='edge',
                color=(1, 1, 1, 0), edgecolor=edgecolor, label=label)
    else:
        raise ValueError(f'Invalid plot style {style} specified')


def plot_ideal(x_points: Union[np.ndarray, List[int]],
               y_points: Union[np.ndarray, List[int]],
               style: Literal['line', 'scatter'] = 'line'
               ) -> None:
    assert len(x_points) == len(y_points), "Same number of points has to be given"
    if style == 'line':
        plt.plot(x_points, y_points, linewidth=3, linestyle=(0, (1, 2)),
                 color='grey', label='Ideal')
    elif style == 'scatter':
        plt.scatter(x_points, y_points, s=25, color='grey', label='Ideal')
    else:
        raise ValueError(f'Invalid plot style {style} specified')


def finalize_plot(figure: plt.Figure,
                  title: str,
                  ylabel: str,
                  xlabel: str,
                  save_name: str,
                  settings: PlotConfidenceEvaluationConfig) -> None:
    plt.grid()
    plt.legend()
    plt.title(title)
    plt.ylabel(ylabel)
    plt.xlabel(xlabel)
    plt.savefig(settings.save_path / f'{save_name}_{settings.name_extension_save}.png',
                dpi=figure.dpi, bbox_inches='tight')


def close_plots(show: bool):
    if show:
        plt.show()
    else:
        plt.close('all')


==> images/iv22_plots.py <==
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path
import tikzplotlib

import source_code.constants as sc
import source_code.utils.confidence as uc


def plot_standard(basic_paths, legend_names, save_name, to_tikz=False,
                  threshold: np.ndarray = np.arange(0, 1.01, 0.05)) -> None:
    assert len(basic_paths) == len(legend_names)

    accuracy = np.zeros((len(legend_names), threshold.size))
    for index, file in enumerate(basic_paths):
        accuracy[index] = np.loadtxt(file / 'results_calculations' /
                                      'standard_accuracy_.txt', ndmin=2)

    fig = uc.create_figure()
    for i in range(len(legend_names)):
        uc.plot_data(threshold, 100*accuracy[i, ::-1], legend_names[i],
                     sc.PLT_MARKER[i])
    plt.grid()
    plt.legend()
    plt.ylabel('Accuracy / %')
    plt.xlabel('Confidence Threshold')
    # plt.yticks([93, 94, 95, 96], [93, 94, 95, 96])
    plt.yticks([93, 94, 95, 96, 97], [93, 94, 95, 96, 97])

    if to_tikz:
        tikzplotlib.save(Path(r'D:\paper\iv_2022\ieeeconf\images') / f'{save_name}.tex')
    else:
        plt.savefig(Path(r'D:\paper\iv_2022\ieeeconf\images') / f'{save_name}.png',
                    dpi=400, bbox_inches='tight')


def plot_ood(basic_paths, legend_names, save_name, to_tikz=False, amount_data=2536):
    assert len(basic_paths) == len(legend_names)

    count = np.arange(amount_data) / amount_data
    uncertainty = np.zeros((len(legend_names), amount_data))
    for index, file in enumerate(basic_paths):
        uncertainty[index] = np.loadtxt(file / 'results_calculations' /
                                      'ood_uncertainty_.txt', ndmin=2)

    linestyles = ['solid', 'dashed', 'dashdot', 'dotted']
    fig = uc.create_figure()
    for i in range(len(legend_names)):
        uc.plot_data(1-uncertainty[i, ::-1], count, legend_names[i], style='continuous',
                     linestyle=linestyles[i])
    plt.grid()
    plt.legend(loc='lower right')
    plt.ylabel('Fraction of Data')
    plt.xlabel('Confidence')
    plt.xticks([0, 0.2, 0.4, 0.6, 0.8, 1.0], [0.0, 0.2, 0.4, 0.6, 0.8, 1.0])

    if to_tikz:
        tikzplotlib.clean_figure()
        tikzplotlib.save(Path(r'D:\paper\iv_2022\ieeeconf\images') / f'{save_name}.tex')
    else:
        plt.savefig(Path(r'D:\paper\iv_2022\ieeeconf\images') / f'{save_name}.png',
                    dpi=400, bbox_inches='tight')


def plot_adv(basic_paths, legend_names, save_name, to_tikz=False,
             strength: np.ndarray = np.arange(0, 0.26, 0.025)):
    assert len(basic_paths) == len(legend_names)

    uncertainty = np.zeros((len(legend_names), strength.size))
    for index, file in enumerate(basic_paths):
        uncertainty[index] = np.loadtxt(file / 'results_calculations' /
                                        'adversarial_confidence_.txt', ndmin=2)

    fig = uc.create_figure()
    for i in range(len(legend_names)):
        uc.plot_data(strength, 1-uncertainty[i], legend_names[i])
    plt.grid()
    plt.legend(loc='upper right')
    plt.ylabel('Confidence')
    plt.xlabel(r'PGDM Strength $\epsilon$')

    if to_tikz:
        tikzplotlib.save(Path(r'D:\paper\iv_2022\ieeeconf\images') / f'{save_name}.tex')
    else:
        plt.savefig(Path(r'D:\paper\iv_2022\ieeeconf\images') / f'{save_name}.png',
                    dpi=400, bbox_inches='tight')


if __name__ == '__main__':
    plt.rcParams.update({'font.size': 20})
    path = [
        Path(r'D:\paper\iv_2022\ieeeconf\images\rademacher_0.2_2'),
        Path(r'D:\paper\iv_2022\ieeeconf\images\rademacher_0.2_5'),
        Path(r'D:\paper\iv_2022\ieeeconf\images\rademacher_0.2_7'),
        Path(r'D:\paper\iv_2022\ieeeconf\images\rademacher_0.2_10')
    ]
    # plot_standard(path, ['$N = 2$', '$N = 5$', '$N = 7$', '$N = 10$'],
    #               'hyper_acc_thres', False)
    plot_ood(path, ['$N = 2$', '$N = 5$', '$N = 7$', '$N = 10$'], 'hyper_ood', True)


    path = [
        Path(r'D:\paper\iv_2022\ieeeconf\images\rademacher_0.3_7'),
        Path(r'D:\paper\iv_2022\ieeeconf\images\rademacher_0.4_7'),
        Path(r'D:\paper\iv_2022\ieeeconf\images\rademacher_0.5_7'),
        Path(r'D:\paper\iv_2022\ieeeconf\images\1.0_7')
    ]
    # plot_standard(path, ['$\lambda = 0.3$', '$\lambda = 0.4$', '$\lambda = 0.5$','ABC'],
    #               'results_acc_thres', True)
    # plot_ood(path, ['$\lambda = 0.3$', '$\lambda = 0.4$', '$\lambda = 0.5$', 'ABC'],
    #          'results_ood', True)
    # plot_adv(path, ['$\lambda = 0.3$', '$\lambda = 0.4$', '$\lambda = 0.5$', 'ABC'],
    #          'results_adv', True)


==> images/iv_22_abc.py <==
from pathlib import Path
from source_code.confidence_assessment.evaluation_confidence import evaluate_confidence
from source_code.config.confidence_config import ConfidenceRunConfiguration


if __name__ == '__main__':
    config = ConfidenceRunConfiguration()
    config.batch_size = 32
    config.data_path = Path("/zf/frd01/projects/zf_ai_lab_share_1/datasets/gtsrb/synthetic/")
    config.data_path_eval = Path("/zf/frd01/projects/zf_ai_lab_share_1/datasets/gtsrb/eval/")
    config.data_path_ood = Path("/zf/frd01/projects/zf_ai_lab_share_1/datasets/tsrd/tsrd-train/")
    config.model_names = ["ResNet18_standard"]
    config.pth_model_path = Path("/zf/frd01/projects/zf_ai_lab_share_1/projects/physical_attacks/confidence/results_plots/ResNet18/standard/")
    config.num_workers = 16
    config.show_plots = False
    config.uncertainty_type = 'ABC'

    noise_strength = [0.6, 0.7, 0.8, 0.9, 1.0]
    noise_amount = [2, 5, 7, 10, 15]
    base_path = Path("/zf/frd01/projects/zf_ai_lab_share_1/projects/physical_attacks/confidence/results_plots/ResNet18/abc/iv22/")

    for ns in noise_strength:
        config.noise_strength = ns
        for na in noise_amount:
            config.noise_samples = na
            config.save_path = base_path / f"{ns}_{na}"
            print(f"Running config from {config.save_path}")
            evaluate_confidence(config)


==> images/iv_22_nhc.py <==
from pathlib import Path
from source_code.confidence_assessment.evaluation_confidence import evaluate_confidence
from source_code.config.confidence_config import ConfidenceRunConfiguration


if __name__ == '__main__':
    config = ConfidenceRunConfiguration()
    config.batch_size = 32
    config.data_path = Path("/zf/frd01/projects/zf_ai_lab_share_1/datasets/gtsrb/synthetic/")
    config.data_path_eval = Path("/zf/frd01/projects/zf_ai_lab_share_1/datasets/gtsrb/eval/")
    config.data_path_ood = Path("/zf/frd01/projects/zf_ai_lab_share_1/datasets/tsrd/tsrd-train/")
    config.model_names = ["ResNet18_standard"]
    config.pth_model_path = Path("/zf/frd01/projects/zf_ai_lab_share_1/projects/physical_attacks/confidence/results_plots/ResNet18/standard/")
    config.num_workers = 16
    config.show_plots = False
    config.uncertainty_type = 'noise'

    noise_strength = [0.1, 0.2, 0.3, 0.4, 0.5]
    noise_amount = [2, 5, 7, 10, 15]
    noise_type = ['rademacher', 'normal', 'uniform']
    base_path = Path("/zf/frd01/projects/zf_ai_lab_share_1/projects/physical_attacks/confidence/results_plots/ResNet18/noise_uncertainty/iv22/")

    for nt in noise_type:
        config.noise_type = nt
        for ns in noise_strength:
            config.noise_strength = ns
            for na in noise_amount:
                config.noise_samples = na
                config.save_path = base_path / f"{nt}_{ns}_{na}"
                print(f"Running config from {config.save_path}")
                evaluate_confidence(config)

